Synthesis in pMDPs: A Tale of 1001 Parameters

This paper considers parametric Markov decision processes (pMDPs) whose transitions are equipped with affine functions over a finite set of parameters. The synthesis problem is to find a parameter valuation such that the instantiated pMDP satisfies a specification under all strategies. We show that this problem can be formulated as a quadratically-constrained quadratic program (QCQP) and is non-convex in general. To deal with the NP-hardness of such problems, we exploit a convex-concave procedure (CCP) to iteratively obtain local optima. An appropriate interplay between CCP solvers and probabilistic model checkers creates a procedure --- realized in the open-source tool PROPhESY --- that solves the synthesis problem for models with thousands of parameters.

==> dashes.sh <==
#!/bin/sh
grep -oh -E '\w+-\w+' *.tex | grep -iv -E '_|-et|al-' | sort | uniq 
grep -oh -E '\w+--\w+' *.tex | grep -iv -E '_|-et|al-' | sort | uniq

# find inconsistencies like 'non-convex' vs 'non convex' vs 'nonconvex'
#cat dashes.txt | sed -e 's/-/\\s/'

